Neighbor-Aware Calibration of Segmentation Networks with Penalty-Based Constraints

Ensuring reliable confidence scores from deep neural networks is of paramount significance in critical decision-making systems, particularly in real-world domains such as healthcare. Recent literature on calibrating deep segmentation networks has resulted in substantial progress. Nevertheless, these approaches are strongly inspired by the advancements in classification tasks, and thus their uncertainty is usually modeled by leveraging the information of individual pixels, disregarding the local structure of the object of interest. Indeed, only the recent Spatially Varying Label Smoothing (SVLS) approach considers pixel spatial relationships across classes, by softening the pixel label assignments with a discrete spatial Gaussian kernel. In this work, we first present a constrained optimization perspective of SVLS and demonstrate that it enforces an implicit constraint on soft class proportions of surrounding pixels. Furthermore, our analysis shows that SVLS lacks a mechanism to balance the contribution of the constraint with the primary objective, potentially hindering the optimization process. Based on these observations, we propose NACL (Neighbor Aware CaLibration), a principled and simple solution based on equality constraints on the logit values, which enables to control explicitly both the enforced constraint and the weight of the penalty, offering more flexibility. Comprehensive experiments on a wide variety of well-known segmentation benchmarks demonstrate the superior calibration performance of the proposed approach, without affecting its discriminative power. Furthermore, ablation studies empirically show the model agnostic nature of our approach, which can be used to train a wide span of deep segmentation networks.

==> figues.py <==
#!/usr/bin/env python3.7

from pathlib import Path
from subprocess import call
from typing import Any, Callable, Iterable, List, TypeVar

import numpy as np
import matplotlib.pyplot as plt
import matplotlib.gridspec as gridspec
from mpl_toolkits.axes_grid1 import ImageGrid
from matplotlib.colors import ListedColormap

from PIL import Image

A = TypeVar("A")
B = TypeVar("B")


def map_(fn: Callable[[A], B], iter: Iterable[A]) -> List[B]:
    return list(map(fn, iter))


def display_item(axe: Any, img: np.ndarray, mask: np.ndarray, xd=1, yd=1, alpha=.2, cmap='jet',
                 contour=True):
    try:
        assert(img.shape == mask.shape)
    except AssertionError:
        mask = mask[:, :, 0]

    # alpha = .2

    mask = mask[xd:-xd, yd:-yd]
    img = img[xd:-xd, yd:-yd]

    axe.imshow(img, cmap="gray")
    # axe.imshow(mask == 255, cmap='rainbow', alpha=.5)
    # axe.imshow(mask == 255, cmap='RdYlGn', alpha=.5)
    # axe.set_title(title)
    if contour:
        axe.contour(mask == 1, cmap=cmap, alpha=.75, linewidths=2)
    else:
        axe.imshow(mask, cmap=cmap, alpha=alpha, vmin=0, vmax=2)
    # axe.contour(mask == 255, cmap='hsv', alpha=.75, linewidths=1)
    # axe.imshow(np.ma.masked_where(mask < 1, mask == 1), cmap='brg_r', alpha=alpha)
    axe.axis('off')


# def create_figure(fig, folders: List[str], titles: List[str], patients: List[str], put_title=True) -> None:
#     assert len(folders) == len(titles)

#     fs: int = 16


#     root: str = "/home/hoel/code/constrained_cnn/"
#     bg_folder: str = "data/ISLES/val/mtt"

#     for r in range(len(patients)):
#         background_img: np.ndarray = np.array(Image.open(Path(root, bg_folder, patients[r]).with_suffix(".png")))

#         for n in range(len(folders)):
#             mask: np.ndarray = np.array(Image.open(Path(root, folders[n], patients[r]).with_suffix(".png")))

#             ax_id = len(folders) * r + n
#             axe = grid[ax_id]

#             if r == 0 and put_title:
#                 axe.set_title(titles[n], fontsize=fs)
#             display_item(axe, background_img, mask == 1, alpha=.35, xd=15, yd=5)

uncertainty_cmap = ListedColormap([(0, 0, 1), (0, 1, 0), (0, 0, 0)], "Uncertainty map")


def labels() -> None:
    fig = plt.figure(1, (15, 15))
    fig.clear(0)

    fs: int = 18

    root: str = "~/code/constrained_cnn/"

    # Columns wise
    titles: List[str] = ["Ground truth", "Points", "Bounding boxes"]
    columns_subfolder: List[str] = ["gt", "random", "box"]
    assert len(titles) == len(columns_subfolder)

    # Row wise
    folders: List[str] = ["data/PROSTATE-Aug/val/",
                          "data/ATLAS/val/",
                          "data/ATLAS/val/"]
    patients: List[str] = ["0_Case30_0_07", "031836_1_89_0", "031950_2_29_0"]
    assert len(folders) == len(patients)

    # grid = gridspec.GridSpec(len(patients), len(titles))
    grid = ImageGrid(fig, 211,
                     nrows_ncols=(len(titles), len(folders)),  # or perhaps the other way around
                     axes_pad=0.05,
                     share_all=True,
                     label_mode="L",
                     aspect=True
                     )

    for c in range(len(titles)):
        for r in range(len(patients)):
            ax_id = len(titles) * r + c
            ax = grid[ax_id]
            # ax = plt.subplot(grid[r, c])

            if r == 0:
                ax.set_title(titles[c], fontsize=fs)

            img: np.ndarray = np.array(Image.open(Path(root,
                                                       folders[r],
                                                       "img",
                                                       patients[r]).with_suffix(".png").expanduser()))
            mask: np.ndarray = np.array(Image.open(Path(root,
                                                        folders[r],
                                                        columns_subfolder[c],
                                                        patients[r]).with_suffix(".png").expanduser()))

            mode = columns_subfolder[c]
            if mode == "random":
                new_mask = mask[...]
                new_mask[mask == 0] = 2
            elif mode == "box":
                new_mask = mask[...]
                new_mask[mask == 1] = 2
            elif mode == "gt":
                new_mask = mask[...]
            else:
                raise ValueError(mode)

            display_item(ax, img, new_mask, alpha=.35, cmap=uncertainty_cmap, contour=False)

    fig.tight_layout()
    target: str = "figures/labels.jpg"
    fig.savefig(target, dpi=300)

    call(["mogrify", "-trim", target])
    fig.clf()
    del fig


def margins() -> None:
    fig = plt.figure(1, (15, 10))
    fig.clear(0)

    fs: int = 18

    root: str = "~/code/constrained_cnn/"

    # Columns wise
    titles: List[str] = ["Ground truth", "Box", "DeepCut", "Ours"]

    cell_subfolders: List[List[str]]
    cell_subfolders = [["data/PROSTATE/val/gt",
                        "data/PROSTATE/val/box",
                        # "results/prostate/box_ce_noaug/best_epoch/val",
                        "results/prostate/deepcut/best_epoch/val",
                        "results/prostate/box_prior_box_size_neg_size/best_epoch/val"],
                       ["data/PROSTATE/val/gt",
                        "data/PROSTATE/val/thickbox",
                        # "results/prostate/box_ce_thick/best_epoch/val",
                        "results/prostate/deepcut_thick/best_epoch/val",
                        "results/prostate/box_prior_box_size_neg_size_thick_wider/best_epoch/val"]]
    cell_patients: List[List[str]] = [["Case32_0_12", "Case32_0_12", "0_Case32_0_12", "0_Case32_0_12"],
                                      ["Case32_0_12", "Case32_0_12", "Case32_0_12", "Case32_0_12"]]

    # grid = gridspec.GridSpec(len(patients), len(titles))
    grid = ImageGrid(fig, 211,
                     nrows_ncols=(2, 4),  # or perhaps the other way around
                     axes_pad=0.05,
                     share_all=True,
                     label_mode="L",
                     aspect=True
                     )

    background_img: np.ndarray = np.array(Image.open(Path(root,
                                                          "data/PROSTATE/val/img",
                                                          "Case32_0_12").with_suffix(".png").expanduser()))

    for c in range(4):
        for r in range(2):
            ax_id = 4 * r + c
            ax = grid[ax_id]
            # ax = plt.subplot(grid[r, c])

            if c == 0:
                ax.text(-25, (background_img.shape[1] - 30) // 2, f"{r * 10}",
                        verticalalignment='center', fontsize=16)

            if r == 0:
                ax.set_title(titles[c], fontsize=fs)

            mask: np.ndarray = np.array(Image.open(Path(root,
                                                        cell_subfolders[r][c],
                                                        cell_patients[r][c]).with_suffix(".png").expanduser()))

            display_item(ax, background_img, mask, alpha=.35, cmap=uncertainty_cmap, contour=False, xd=15, yd=15)

    fig.tight_layout()
    target: str = "figures/margins.jpg"
    fig.savefig(target, dpi=300)

    call(["mogrify", "-trim", target])
    fig.clf()
    del fig


def prostate_atlas() -> None:
    fig = plt.figure(1, (20, 20))
    fig.clear(0)

    fs: int = 14

    root: str = "~/code/constrained_cnn/"

    # Columns wise
    titles: List[str] = ["Ground truth", "Full supervision", "Ours\n(emptiness constraint)", "Ours\n(masked CE)", "DeepCut"]
    mask_folders: List[List[str]] = [["data/PROSTATE-Aug/val/gt",
                                      "results/prostate/fs/best_epoch/val",
                                      "results/prostate/box_prior_box_size_neg_size/best_epoch/val",
                                      "results/prostate/box_prior_box_size_neg_ce/best_epoch/val",
                                      "results/prostate/deepcut/best_epoch/val"],
                                     ["data/ATLAS/val/gt",
                                      "results/atlas/ce/best_epoch/val",
                                      "results/atlas/box_prior_box_size_neg_size/best_epoch/val",
                                      "results/atlas/box_prior_negative_ce_box_size/best_epoch/val",
                                      "results/atlas/deepcut/best_epoch/val"]]
    # assert len(titles) == len(mask_folders)
    # columns_subfolder: List[str] = ["gt", "random", "box"]
    # assert len(titles) == len(columns_subfolder)

    background_folder = ['data/PROSTATE-Aug/val/img', 'data/ATLAS/val/img']

    # Row wise
    patients: List[List[str]] = [["0_Case16_0_09", "0_Case25_0_04"], ["031916_1_101_0", "031836_1_104_0"]]

    # grid = gridspec.GridSpec(4, len(titles))
    grid = ImageGrid(fig, 211,
                     nrows_ncols=(4, len(titles)),  # or perhaps the other way around
                     axes_pad=0.05,
                     share_all=False,
                     label_mode="L",
                     aspect=True
                     )

    for c in range(len(titles)):
        for r in range(0, 2):
            ax_id = len(titles) * r + c
            ax = grid[ax_id]
            # ax = plt.subplot(grid[r, c])
            # ax = plt.subplot(grid[ax_id])

            if r == 0:
                ax.set_title(titles[c], fontsize=fs, fontdict={'verticalalignment': 'center', 'y': 1.1})

            img: np.ndarray = np.array(Image.open(Path(root,
                                                       background_folder[0],
                                                       patients[0][r]).with_suffix(".png").expanduser()))
            mask: np.ndarray = np.array(Image.open(Path(root,
                                                        mask_folders[0][c],
                                                        patients[0][r]).with_suffix(".png").expanduser()))

            print(img.shape)

            display_item(ax, img, mask, alpha=.35, cmap=uncertainty_cmap, contour=False)  #, xd=1, yd=1)

        for r in range(2, 4):
            ax_id = len(titles) * r + c
            ax = grid[ax_id]
            # ax = plt.subplot(grid[r, c])
            # ax = plt.subplot(grid[ax_id])

            img = np.array(Image.open(Path(root,
                                           background_folder[1],
                                           patients[1][r - 2]).with_suffix(".png").expanduser()))
            mask = np.array(Image.open(Path(root,
                                            mask_folders[1][c],
                                            patients[1][r - 2]).with_suffix(".png").expanduser()))

            print(img.shape)

            display_item(ax, img, mask, alpha=.35, cmap=uncertainty_cmap, contour=False, xd=15)  #, xd=10, yd=15)

    # fig.tight_layout()
    target: str = "figures/cherry.jpg"
    fig.savefig(target, dpi=300)

    call(["mogrify", "-trim", target])
    fig.clf()
    del fig


def proposals() -> None:
    fig = plt.figure(1, (15, 15))
    fig.clear(0)

    fs: int = 18

    root: str = "~/code/constrained_cnn/"

    # Columns wise
    titles: List[str] = ["Ground truth", "Initial box", "1st iteration", "2nd iteration", "4th iteration",
                         "8th iteration"]
    mask_folders: List[str] = ["data/PROSTATE-Aug/train/gt",
                               "data/PROSTATE-Aug/train/box",
                               "results/prostate/deepcut2/iter010/newlabels",
                               "results/prostate/deepcut2/iter020/newlabels",
                               "results/prostate/deepcut2/iter040/newlabels",
                               "results/prostate/deepcut2/iter080/newlabels"]
    assert len(titles) == len(mask_folders)
    # columns_subfolder: List[str] = ["gt", "random", "box"]
    # assert len(titles) == len(columns_subfolder)

    background_folder = 'data/PROSTATE-Aug/train/img'

    # Row wise
    patients: List[str] = ["0_Case00_0_15"]

    # grid = gridspec.GridSpec(len(patients), len(titles))
    grid = ImageGrid(fig, 211,
                     nrows_ncols=(len(patients), len(titles)),  # or perhaps the other way around
                     axes_pad=0.05,
                     share_all=True,
                     label_mode="L",
                     aspect=True
                     )

    for c in range(len(titles)):
        for r in range(len(patients)):
            ax_id = len(titles) * r + c
            ax = grid[ax_id]
            # ax = plt.subplot(grid[r, c])

            if r == 0:
                ax.set_title(titles[c], fontsize=fs, fontdict={'verticalalignment': 'center', 'y': 1.1})

            img: np.ndarray = np.array(Image.open(Path(root,
                                                       background_folder,
                                                       patients[r]).with_suffix(".png").expanduser()))
            mask: np.ndarray = np.array(Image.open(Path(root,
                                                        mask_folders[c],
                                                        patients[r]).with_suffix(".png").expanduser()))

            display_item(ax, img, mask, alpha=.35, cmap=uncertainty_cmap, contour=False, xd=15, yd=15)

    fig.tight_layout()
    target: str = "figures/deepcut_proposals.jpg"
    fig.savefig(target, dpi=300)

    call(["mogrify", "-trim", target])
    fig.clf()
    del fig


def main() -> None:
    labels()
    margins()
    prostate_atlas()
    proposals()


if __name__ == "__main__":
    main()

